LayoutVLM: Differentiable Optimization of 3D Layout via Vision-Language Models

Spatial reasoning is a fundamental aspect of human cognition, enabling intuitive understanding and manipulation of objects in three-dimensional space. While foundation models demonstrate remarkable performance on some benchmarks, they still struggle with 3D reasoning tasks like arranging objects in space according to open-ended language instructions, particularly in dense and physically constrained environments. We introduce LayoutVLM, a framework and scene layout representation that exploits the semantic knowledge of Vision-Language Models (VLMs) and supports differentiable optimization to ensure physical plausibility. LayoutVLM employs VLMs to generate two mutually reinforcing representations from visually marked images, and a self-consistent decoding process to improve VLMs spatial planning. Our experiments show that LayoutVLM addresses the limitations of existing LLM and constraint-based approaches, producing physically plausible 3D layouts better aligned with the semantic intent of input language instructions. We also demonstrate that fine-tuning VLMs with the proposed scene layout representation extracted from existing scene datasets can improve their reasoning performance.

==> figure/compress.sh <==
#!/bin/bash

# Set the file size limit to 8MB
LIMIT=$((8 * 1024 * 1024))

# Function to get file size in bytes
get_file_size() {
  local file=$1
  if stat --version &>/dev/null; then
    # GNU stat
    stat --format="%s" "$file"
  else
    # BSD stat (e.g., macOS)
    stat -f "%z" "$file"
  fi
}

# Iterate through all PDF files in the directory
for file in *.pdf; do
  if [[ -f "$file" ]]; then
    # Get the file size
    FILE_SIZE=$(get_file_size "$file")
    if [[ -n "$FILE_SIZE" && "$FILE_SIZE" -gt $LIMIT ]]; then
      echo "Compressing $file (Size: $(du -h "$file" | cut -f1))"
      # Compress using ps2pdf and save the output as a temporary file
      ps2pdf "$file" "${file%.pdf}_compressed.pdf"
      # Overwrite the original file with the compressed version
      mv "${file%.pdf}_compressed.pdf" "$file"
      echo "Compression completed for $file."
    fi
  fi
done

echo "All files larger than 8MB have been processed."


